Cayley graphs of order 8pq are hamiltonian

We give a computer-assisted proof that if $G$ is a finite group of order $8pq$, where $p$ and $q$ are distinct primes, then every connected Cayley graph on $G$ has a hamiltonian cycle.

==> anc/8pq-Prop-5-1.gap <==
# 8pq-Prop-5-1.gap

# The GAP program in this file completes the proof of Subsubcase 2.2.2 of 
# Proposition 5.1.

# The following 2 files are from the Morris-Wilk paper.  They are available 
# online at https://arxiv.org/src/1805.00149/anc/gap_source_code/
Read("HamiltonianCycles.gap");
Read("AbelianCharacters.gap");

# One additional file is needed.  It should have been distributed in the same
# directory as the current file.
Read("CodedHamCycles.gap");


# Let GBar be the elementary abelian group of order 8.
GBar := SmallGroup(8, 5);
Print("\nGBar = ", StructureDescription(GBar), "\n");


# Make a list of all possible nontrivial homomorphisms that can be used for 
# making the semidirect products C_p \rtimes GBar and C_q \rtimes GBar.
Twists := AbelianCharacters(GBar);
for i in [1..Length(Twists)] do
    twist := Twists[i];
    if Sum(List(GBar, g -> twist(g))) <> 0 then
        Remove(Twists, i);	# remove the trivial character
        break;
    fi;
od;
Print("There are ", Length(Twists), 
    " nontrivial twists to form semidirect products.\n\n");


# Make a list of the generating sets of GBar that need to be considered.
# We are in Subsubcase 2.2.2 of Proposition 5.1, so the only generating sets of G
# to consider are of the form { e_1 x_q, e_2, e_3, g x_p }, where g is a nontrivial
# element of GBar.  So the generating set of GBar is { e_1, e_2, e_3, g }
GenSets := [];
SIrred := GeneratorsOfGroup(GBar);  # this is { e_1, e_2, e_3 }
for g in GBar do
    if g <> Identity(g) then  # only use g if it is nontrivial
        Add(GenSets, Concatenation(ShallowCopy(SIrred), [g]));
    fi;
od;


# loop through the relevant generating sets of GBar
for SBar in GenSets do

    # make a list of the hamiltonian cycles in the quotient graph Cay(GBar, SBar)
    XBar := CayleyGraph(GBar, SBar);
    HamCycs := List(HamiltonianCycles(XBar, []));

    # A hamiltonian cycle in XBar can use elements of SBar and also their inverses.
    # So make a list that includes the inverses.
    SBarInv := Concatenation(SBar, List(SBar, s -> s^-1));
    
    # Since SBarInv may be a multiset, each hamiltonian cycle in XBar may have
    # many different lifts.  (See the discussion near the start of Case 1 in 
    # Section 3A.)  We make a List of these "coded" lifts.
    HamCycsCoded := MakeCodings(HamCycs, SBarInv);

    Print(SBar, " ", Length(HamCycs), " ", Length(HamCycsCoded), " ...\c");


    # By looping through all twists, we consider all possible semidirect products
    # C_p \rtimes GBar and C_q \rtimes GBar.
    for twistp in Twists do
        for twistq in Twists do
                
            # check whether Lemma 5.2 applies (perhaps after interchanging e_2 and e_3)
            if (twistp(SBar[1]) = -1) and (twistq(SBar[1]) = -1) and
                (twistp(SBar[2]) = 1) and (twistq(SBar[2]) = -1) and
                (twistp(SBar[3]) = 1) and (twistq(SBar[3]) = -1) and
                ((SBar[4] = SBar[1] * SBar[2]) or (SBar[4] = SBar[1] * SBar[3]))
            then
                continue; # the lemma applies
            fi;
            
            # check whether Lemma 5.2 applies after interchanging p and q
            if (twistp(SBar[4]) = -1) and (twistq(SBar[4]) = -1) and
                (twistp(SBar[2]) = -1) and (twistq(SBar[2]) = 1) and
                (twistp(SBar[3]) = -1) and (twistq(SBar[3]) = 1) and
                ((SBar[1] = SBar[4] * SBar[2]) or (SBar[1] = SBar[4] * SBar[3]))
            then
                continue; # the lemma applies
            fi;
            
            # Ignore this choice of twists if the connection set S does not generate G 
            # (or C_p x C_q is not contained in the commutator subgroup).
            if ((twistp(SBar[1]) = 1) and (twistp(SBar[2]) = 1) and (twistp(SBar[3]) = 1)) then
                continue;
            fi;
            if ((twistq(SBar[2]) = 1) and (twistq(SBar[3]) = 1) and (twistq(SBar[4]) = 1)) then
                continue; 
            fi;               

            # Construct the generating sets S_p and S_q (in C_p \rtimes GBar and
            # C_q \rtimes GBar) from the generating set SBar.
            # As mentioned above, the generating set of G is 
            #    { e_1 x_q, e_2, e_3, g x_p }.
            # Therefore, the generating set S_p of the quotient C_p \rtimes GBar is
            #    { e_1, e_2, e_3, g x_p }
            # and the generating set S_q of the quotient C_q \rtimes GBar is
            #    { e_1 x_q, e_2, e_3, g }.
            # Start by initializing without x_p and x_q.
            S_p := List(SBar, s->[0,s]);
            S_q := List(SBar, s->[0,s]);
            # Now add x_p or x_q to the appropriate elements of S_p and S_q.
            S_p[4][1] := 1;
            S_q[1][1] := 1;
            # Finally, append the inverses of the elements.
            S_p := Concatenation(S_p, List(S_p, s -> InverseSemiDirect(s, twistp)));
            S_q := Concatenation(S_q, List(S_q, s -> InverseSemiDirect(s, twistq)));

            # Raise an error if none of the coded hamiltonian cycles in the List
            # have a voltage that can be guaranteed to generate C_p x C_q.
            if not(SomeVoltageGeneratesCpxCq( HamCycsCoded, S_p, twistp, S_q, twistq )) then
                Error("\n*** 0 voltage: ", SBar, " ", 
                    List(SBar, x -> twistp(x)), " ", List(SBar, x -> twistq(x)), "\n");
            fi;
        od;
    od;

    # we have finished all twists for this generating set of GBar
    Print(" done\n");
od;

# No error was raised, so all of the Cayley graphs have hamiltonian cycles.
Print("\nSuccess.\n");


# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/8pq-Prop-7-4.gap <==
# 8pq-Prop-7-4.gap

# The GAP program in this file completes the proof of Proposition 7.4.

# The following 3 files are from the Morris-Wilk paper.  They are available 
# online at https://arxiv.org/src/1805.00149/anc/gap_source_code/
Read("HamiltonianCycles.gap");
Read("AbelianCharacters.gap");
Read("UndirectedGeneratingSets.gap");

# One additional file is needed.  It should have been distributed in the same
# directory as the current file.
Read("CodedHamCycles.gap");


# Loop through all possibilities for GBar (= P_2, the Sylow 2-subgroup of G).
# GBar can be any group of order 8.
for GBar in AllSmallGroups(8) do
    Print("\n", StructureDescription(GBar), "\n");

    # Make a list of all possible nontrivial homomorphisms that can be used for 
    # making the semidirect products C_p \rtimes GBar and C_q \rtimes GBar.
    Twists := AbelianCharacters(GBar);
    for i in [1..Length(Twists)] do
        twist := Twists[i];
        if Sum(List(GBar, g -> twist(g))) <> 0 then
            Remove(Twists, i);	# remove the trivial character
            break;
        fi;
    od;
    Print("There are ", Length(Twists), 
        " nontrivial twists to form semidirect products.\n\n");


    # Make a list of the generating sets of GBar that need to be considered.
    # By the claim in the proof of Proposition 7.4, we know that we want to add 
    # two additional nontrivial elements (a and b) to a minimal generating set S_0 
    # of GBar. (The corresponding generators of G are a * x_p and b * x_q.)
    # To avoid redundancy, we require a and b to be less than or equal to
    # their inverses, and we also require a <= b.
    GenSets := [];
    for S_0 in IrredUndirGenSetsUpToAut(GBar) do
        for a in GBar do
            if (a <> Identity(GBar)) and (a <= a^-1) then
                for b in GBar do
                    if (b <> Identity(GBar)) and (b <= b^-1) and (a <= b) then
                        Add(GenSets, Concatenation(S_0, [a, b]));
                    fi;
                od;
            fi;
        od;
    od;


    # loop through the relevant generating sets of GBar
    for SBar in GenSets do

        # make a list of the hamiltonian cycles in the quotient graph Cay(GBar, SBar)
        XBar := CayleyGraph(GBar, SBar); 
        HamCycs := List(HamiltonianCycles(XBar, []));

        # A hamiltonian cycle in XBar can use elements of SBar and also their 
        # inverses.  So make a list that includes the inverses.
        SBarInv := Concatenation(SBar, List(SBar, s -> s^-1));

        # Since SBarInv may be a multiset, each hamiltonian cycle in XBar may have
        # many different lifts.  (See the discussion near the start of Case 1 in 
        # Section 3A.)  We make a List of these "coded" lifts.
        HamCycsCoded := MakeCodings(HamCycs, SBarInv);
  
        Print(SBar, " ", Length(HamCycs), " ", Length(HamCycsCoded), " ...\c");

    
        # By looping through all twists, we consider all possible semidirect products
        # C_p \rtimes GBar and C_q \rtimes GBar.
        for twistp in Twists do
            for twistq in Twists do
            
            
                # By the claim in the proof of Proposition 7.4, we know that 
                # the generating set of G is S_0 \cup {a x_p, b x_q }. So the
                # generating sets of the quotients C_p \rtimes GBar and
                # C_q \rtimes GBar are S_0 \cup {a x_p, b } and
                # S_0 \cup {a, b x_q }.

                # Start by initializing without x_p and x_q.
                S_p := List(SBar, s->[0,s]);
                S_q := List(SBar, s->[0,s]);
                # Now add x_p to the next-to-last element of S_p, and add x_q
                # to the last element of S_q.
                last := Length(SBar);
                S_p[last - 1][1] := 1;
                S_q[last][1] := 1;
                # Finally, append the inverses of the elements.
                S_p := Concatenation(S_p, List(S_p, s -> InverseSemiDirect(s, twistp)));
                S_q := Concatenation(S_q, List(S_q, s -> InverseSemiDirect(s, twistq)));

                # Raise an error if none of the coded hamiltonian cycles in the List
                # have a voltage that can be guaranteed to generate C_p x C_q.
                if not(SomeVoltageGeneratesCpxCq( HamCycsCoded, S_p, twistp, S_q, twistq )) then
                    Error("\n*** 0 voltage: ", SBar, " ", 
                    List(SBar, x -> twistp(x)), " ", List(SBar, x -> twistq(x)), "\n");
                fi;
            od;
        od;

        # we have finished all twists for this generating set of GBar
        Print(" done\n");
    od;
od;

# No error was raised, so all of the Cayley graphs have hamiltonian cycles.
Print("\nSuccess.\n");


# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/8pq-Prop-7-7.gap <==
# 8pq-Prop-7-7.gap

# The program in this file completes the proof of Proposition 7.7.

# The following 3 files are from the Morris-Wilk paper.  They are available 
# online at https://arxiv.org/src/1805.00149/anc/gap_source_code/
Read("HamiltonianCycles.gap");
Read("AbelianCharacters.gap");
Read("UndirectedGeneratingSets.gap");

# One additional file is needed.  It should have been distributed in the same
# directory as the current file.
Read("CodedHamCycles.gap");


# The quotient group GBar can be any group of order 8, so we loop through all
# of them.
for GBar in AllSmallGroups(8) do
    Print("\n", StructureDescription(GBar), "\n");
    
    # Set a flag if GBar is elementary abelian.  This will make it easier to
    # check whether Lemma 7.6 applies.
    GBar_is_elem_abel := StructureDescription(GBar) = "C2 x C2 x C2";


    # Make a list of all possible nontrivial homomorphisms that can be used for 
    # making the semidirect products C_p \rtimes GBar and C_q \rtimes GBar.
    Twists := AbelianCharacters(GBar);
    for i in [1..Length(Twists)] do
        twist := Twists[i];
        if Sum(List(GBar, g -> twist(g))) <> 0 then
            Remove(Twists, i);	# remove the trivial character
            break;
        fi;
    od;
    Print("There are ", Length(Twists), 
        " nontrivial twists to form semidirect products.\n\n");


    # Make a list of the generating sets of GBar that need to be considered.
    # We are in the proof of Proposition 7.7, so these are obtained by taking
    # an irredundant generating set S_0 of GBar, and adding one additional
    # nonidentity element g that is not in the commutator subgroup.  To avoid
    # redundancy, we require g <= g^-1.
    GenSets := [];
    for S_0 in IrredUndirGenSetsUpToAut(GBar) do
        for g in GBar do
            if (g <> Identity(GBar)) and (g <= g^-1) 
                    and not(g in DerivedSubgroup(GBar)) then
                Add(GenSets, Concatenation(S_0, [g]));
            fi;
        od;
    od;


    # loop through the relevant generating sets of GBar
    for SBar in GenSets do


        # make a list of the hamiltonian cycles in the quotient graph Cay(GBar, SBar)
        XBar := CayleyGraph(GBar, SBar); 
        HamCycs := List(HamiltonianCycles(XBar, []));

        # A hamiltonian cycle in XBar can use elements of SBar and also 
        # their inverses.  So make a list that includes the inverses.
        SBarInv := Concatenation(SBar, List(SBar, s -> s^-1));
    
        # Since SBarInv may be a multiset, each hamiltonian cycle in XBar may have
        # many different lifts.  (See the discussion near the start of Case 1 in 
        # Section 3A.)  We make a List of these "coded" lifts.
        HamCycsCoded := MakeCodings(HamCycs, SBarInv);

        Print(SBar, " ", Length(HamCycs), " ", Length(HamCycsCoded), " ...\c");
    
  
        # By looping through all twists, we consider all possible semidirect products
        # C_p \rtimes GBar and C_q \rtimes GBar.
        for twistp in Twists do
            for twistq in Twists do
                        
                # check whether Lemma 7.6 applies (after permuting the generators
                # and perhaps after interchanging p and q)
                Lemma_7_6_applies := false;
                if GBar_is_elem_abel and (Length(SBar) = 4) then
                    for sigma in SymmetricGroup(3) do
                        a := SBar[1^sigma];
                        b := SBar[2^sigma];
                        c := SBar[3^sigma];
                        for tau in SymmetricGroup(2) do
                            twist1 := [twistp, twistq][1^tau];
                            twist2 := [twistp, twistq][2^tau];
                            if (SBar[4] = a*b) 
                                and ([twist1(a), twist2(a)] = [-1, 1])
                                and ([twist1(b), twist2(b)] = [1, -1]) 
                                and ([twist1(c), twist2(c)] = [1, -1]) 
                            then
                                Lemma_7_6_applies := true;
                            fi;
                        od;
                    od;
                    if Lemma_7_6_applies then
                        continue; # the lemma provides a hamiltonian cycle
                    fi;                            
                fi;


                # Construct the generating sets S_p and S_q (in C_p \rtimes GBar and
                # C_q \rtimes GBar) from the generating set SBar.  We are in the proof
                # of Proposition 7.7, so the generating set of G is 
                # S_0 \cup { g x_p x_q }.  So the generating sets of the quotients
                # C_p \rtimes GBar and C_q \rtimes GBar are  S_0 \cup { g x_p } and 
                # S_0 \cup { g x_q }.

                # Start by initializing without x_p and x_q.
                S_p := List(SBar, s->[0,s]);
                S_q := List(SBar, s->[0,s]);
                # Now add x_p or x_q to the last element of S_p and S_q.
                last := Length(SBar);
                S_p[last][1] := 1;
                S_q[last][1] := 1;
                # Finally, append the inverses of the elements.
                S_p := Concatenation(S_p, 
                    List(S_p, s -> InverseSemiDirect(s, twistp)));
                S_q := Concatenation(S_q, 
                    List(S_q, s -> InverseSemiDirect(s, twistq)));                         

                # Raise an error if none of the coded hamiltonian cycles in the List
                # have a voltage that can be guaranteed to generate C_p x C_q.
                if not(SomeVoltageGeneratesCpxCq( HamCycsCoded, S_p, twistp, S_q, twistq )) 
                then
                    Error("\n*** 0 voltage: ", SBar, " ", 
                        List(SBar, x -> twistp(x)), " ", List(SBar, x -> twistq(x)), "\n");
                fi;
            od;
        od;

        # we have finished all twists for this generating set of GBar
        Print(" done\n");
    od;
od;

# No error was raised, so all of the Cayley graphs have hamiltonian cycles.
Print("\nSuccess.\n");


# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/8pq-Prop-7-9.gap <==
# 8pq-Prop-7-9.gap

# The GAP program in this file completes the proof of Proposition 7.9.

# The following 3 files are from the Morris-Wilk paper.  They are available 
# online at https://arxiv.org/src/1805.00149/anc/gap_source_code/
Read("HamiltonianCycles.gap");
Read("AbelianCharacters.gap");
Read("UndirectedGeneratingSets.gap");
Read("Det.gap");

# One additional file is needed.  It should have been distributed in the same
# directory as the current file.
Read("CodedHamCycles.gap");


# We are in the proof of Proposition 7.9, so GBar is a group of order 8 whose 
# minimal generating sets have 2 elements.  This means that GBar is either
# C4 x C2, D8, or Q8.  In GAP, these are SmallGroup(8,2), SmallGroup(8,3), 
# and SmallGroup(8,4).  We loop through these 3 groups:

for GBar in [SmallGroup(8,2), SmallGroup(8,3), SmallGroup(8,4)] do
    Print("\n", StructureDescription(GBar), "\n");
    
    # Set a flag if GBar is the dihedral group D8.  This will make it 
    # easier to check whether Proposition 6.1 applies.
    GBar_is_D8 := StructureDescription(GBar) = "D8";


    # Make a list of all possible nontrivial homomorphisms that can be used for 
    # making the semidirect products C_p \rtimes GBar and C_q \rtimes GBar.
    Twists := AbelianCharacters(GBar);
    for i in [1..Length(Twists)] do
        twist := Twists[i];
        if Sum(List(GBar, g -> twist(g))) <> 0 then
            Remove(Twists, i);	# remove the trivial character
            break;
        fi;
    od;
    Print("There are ", Length(Twists), 
        " nontrivial twists to form semidirect products.\n\n");


    # Make a list of the generating sets of GBar that need to be considered.
    # We are in the proof of Proposition 7.9, so these are obtained by taking
    # an irredundant generating set S_0 = {abar, bbar} of GBar, and adding one 
    # additional nonidentity element cbar that is not in the commutator subgroup
    # of GBar.  To avoid redundancy, we require cbar <= cbar^-1.
    GenSets := [];
    for S_0 in IrredUndirGenSetsUpToAut(GBar) do
        for cbar in GBar do
            if (cbar <> Identity(GBar)) and (cbar <= cbar^-1) 
                    and not(cbar in DerivedSubgroup(GBar)) then
                Add(GenSets, Concatenation(S_0, [cbar]));
            fi;
        od;
    od;
	# We need to allow abar and bbar to be interchanged, because abar and bbar
	# are not interchangeable in the proof of Proposition 7.9: it is assumed
	# that abar does not centralize Cq).
	GenSets := Concatenation(GenSets, List(GenSets, x -> [x[2], x[1], x[3]]));


    # loop through the relevant generating sets of GBar
    for SBar in GenSets do
		Print("\n\n\n", Position(GenSets, SBar), ". SBar = ", SBar, 
			"   in GBar = ", StructureDescription(GBar), "\n");


        # make a list of the hamiltonian cycles in the quotient graph Cay(GBar, SBar)
        XBar := CayleyGraph(GBar, SBar); 
        HamCycs := List(HamiltonianCycles(XBar, []));

        # A hamiltonian cycle in XBar can use elements of SBar and also 
        # their inverses.  So make a list that includes the inverses.
        SBarInv := Concatenation(SBar, List(SBar, s -> s^-1));
    
        # Since SBarInv may be a multiset, each hamiltonian cycle in XBar may have
        # many different lifts.  (See the discussion near the start of Case 1 in 
        # Section 3A.)  We make a List of these "coded" lifts.
        HamCycsCoded := MakeCodings(HamCycs, SBarInv);
    
        Print("        There are ", Length(HamCycs), " hamiltonian cycles, with ", 
            Length(HamCycsCoded), " different codings.\n");
    
  
        # By looping through all twists, we consider all possible semidirect products
        # C_p \rtimes GBar and C_q \rtimes GBar.
        for twistp in Twists do
            for twistq in Twists do
            
                # The proof of Proposition 7.9 assumes that a (the 1st element of S)
                # does not centralize Cq.
                if (twistq(SBar[1]) = 1) then
			        continue;  # ignore this twist
			    fi;
				Print("\n    ", List(SBar, s -> twistp(s)), " ",
				    List(SBar, s -> twistq(s)), "\n");
                        
                # check whether Proposition 6.1 applies (perhaps after interchanging 
                # the generators a and b and/or interchanging p and q)
                Prop_6_1_applies := false;
                if GBar_is_D8 and (Length(SBar) = 3) then
                    for sigma in SymmetricGroup(2) do
                        a := SBar[1^sigma];
                        b := SBar[2^sigma];
                        c := SBar[3];
                        for tau in SymmetricGroup(2) do
                            twist1 := [twistp, twistq][1^tau];
                            twist2 := [twistp, twistq][2^tau];
                            if (Order(a) = 2) 
                                and (Order(b) = 2) 
                                and (b * c = (a*b)^2) 
                                and ([twist1(a), twist2(a)] = [1, -1])
                                and ([twist1(b), twist2(b)] = [-1, -1]) 
                            then
                                # Note that we may assume condition (7) of 
                                # Proposition 6.1 is true, for otherwise 
                                # Proposition 7.7 applies.
                                Prop_6_1_applies := true;
                            fi;
                        od;
                    od;
                    if Prop_6_1_applies then
                        Print("        Proposition 6.1 applies\n");
                            continue; # the proposition provides a hamiltonian cycle
                    fi;                            
                fi;


                # Construct generating sets (in C_p \rtimes GBar and
                # C_q \rtimes GBar) from the generating set SBar.  We are in the proof
                # of Proposition 7.9, so the generating set of G is 
                # { abar, bbar x_q, cbar x_p x_q^i }.  So the generating set of the 
                # quotient C_p \rtimes GBar is { abar, bbar, cbar x_p }.  However,
                # x_q appears in two different elements of S, so we construct two
                # generating sets S_b and S_c of C_q \rtimes GBar: the generator b
                # involves x_q in one generating set, but it is c that involves x_q
                # in the other generating set.  See the explanation in Case 2 of
                # Section 3A.

                # Start by initializing without x_p and x_q.
                S_p := List(SBar, s->[0,s]);
                S_b := List(SBar, s->[0,s]);
                S_c := List(SBar, s->[0,s]);
                # Now add x_p or x_q to the appropriate generator:
                S_p[3][1] := 1;
                S_b[2][1] := 1;
                S_c[3][1] := 1;
                # Finally, append the inverses of the elements.
                S_p := Concatenation(S_p, 
                    List(S_p, s -> InverseSemiDirect(s, twistp)));
                S_b := Concatenation(S_b, 
                    List(S_b, s -> InverseSemiDirect(s, twistq)));                         
                S_c := Concatenation(S_c, 
                    List(S_c, s -> InverseSemiDirect(s, twistq)));                         


                # We now calculate the voltage of every hamiltonian cycle,
                # with respect to each of the three generating sets.
                # If the voltage of S_p is no good, then we throw out the
                # hamiltonian cycle.  Otherwise, we record the voltages of
                # S_b and S_c in a list.
                VoltageList := [];
                for H in HamCycsCoded do
                
					pvolts := VoltageOfCodedHamCycle(H, S_p, twistp);
					if (pvolts = 0) or 
					    (Maximum(Concatenation([1], 
					        PrimeDivisors(Norm(pvolts)))) 
					    > 5) 
					then
					    continue; # we cannot use this hamiltonian cycle
					fi;
					
					bvolts := VoltageOfCodedHamCycle(H, S_b, twistq);
					cvolts := VoltageOfCodedHamCycle(H, S_c, twistq);
						
					Add(VoltageList, [bvolts, cvolts]);
				od;
			    
			    # See Case 2 of Section 3A for an explanation of the following
			    # method.
			    
                # First, we check whether there is a single hamiltonian cycle
                # whose voltage generates Cq.  (We already know that the voltage
                # generates Cp.)
                foundsingle := false;
                for voltages in VoltageList do
                    if (voltages[1] <> 0) and (voltages[2] = 0) then
                        SingleNorm := Norm(voltages[1]);
                        if Maximum(Concatenation([1], PrimeDivisors(SingleNorm))) <= 5 
                        then
                            Print("        found single of norm ", SingleNorm, " ", 
                                PrimeDivisors(SingleNorm), "\n");
                            foundsingle := true;
                            break; 
                        fi;
                    fi;
                od;			        
                if foundsingle then
                    continue;
                fi;

                
                # Since no single was found, we search for a pair of hamiltonian 
                # cycles whose voltages have a good determinant.
                found_good_det := false;
                for i in [1..Length(VoltageList)] do
                    row1 := [VoltageList[i][1], VoltageList[i][2]];
                    for j in [i + 1 .. Length(VoltageList)] do
                        row2 := [VoltageList[j][1], VoltageList[j][2]];                        
                        normdet := Norm(Det( [row1, row2] ));
                        if normdet <> 0 then 
                            if Maximum(Concatenation([1], PrimeDivisors(normdet))) <= 5
                            then 
                                found_good_det := true;
                                Print("        found determinant of norm ", normdet, ": ",
                                    [row1, row2], "\n");
                                break;
                            fi;
                        fi;
                     od;
                    if found_good_det then
                        break;
                    fi;
                od;

                if not(found_good_det) then
                        Error("*** unable to find a small enough determinant *** \n");
                fi;				
            od;
        od;
	od;
	Print("\n--------------------------------------------------------------------\n");
	Print("--------------------------------------------------------------------\n\n");
od;

# No error was raised, so all of the Cayley graphs have hamiltonian cycles.
Print("\nSuccess.\n");


# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/CodedHamCycles.gap <==
# CodedHamCycles.gap

# This file defines three functions to work with coded hamiltonian cycles.


# The following file is from the Morris-Wilk paper.  It is available 
# online at https://arxiv.org/src/1805.00149/anc/gap_source_code/
# It defines the function "ProductSemiDirect".
Read("VoltageOfHamCycle.gap");


# Since SBarInv may be a multiset, each hamiltonian cycle in XBar may have
# many different lifts.  (See the discussion near the start of Case 1 in 
# Section 3A.)  This function returns a list of all of these "coded" lifts.
MakeCodings := function(HamCycs, SBarInv)
    local HamCycsCoded, H, HEdges, i, j, HLifts, EdgeList, HLiftsExtended, Hi;
    
    HamCycsCoded := [];

    for H in HamCycs do

        # Translate H from a list of vertices (i.e., elements of GBar) to a list 
        # of edges (i.e., elements of SBarInv).
        HEdges := [];
        for j in [1..Length(H)-1] do
            HEdges[j] := H[j+1] * H[j]^-1;
        od;

        # List all possible lifts of HEdges to elements of the multiset SBarInv.
        # To distinguish between equal elements of SBarInv, we record the index 
        # of the element, instead of listing the element itself.
        HLifts := [[]];
        for j in [1..Length(HEdges)] do
        
            # make a list of all possible lifts of this edge
            EdgeList := [];
            for i in [1..Length(SBarInv)] do
                if HEdges[j] = SBarInv[i] then
                    Add(EdgeList, i);
                fi;
            od;

            # We are now processing a particular edge in the hamiltonian cycle H.
            # We need to extend each possible lift of the initial segment of the 
            # cycle, by appending each possible lift of this edge.
            HLiftsExtended := [];
            for Hi in HLifts do
                for i in EdgeList do
                    Add(HLiftsExtended, Concatenation(Hi, [i]));
                od;
            od;
            HLifts := HLiftsExtended;
        od;
        
        # Add the lifts of this hamiltonian cycle to our collection
        HamCycsCoded := Concatenation(HamCycsCoded, HLifts);
    od;
    
    return HamCycsCoded;
end;


# This function computes the voltage of a coded hamiltonian cycle.
VoltageOfCodedHamCycle := function(HEdges, S, twist)
    local IdentityOfGBar, WhereWeAre, j, i;

    # this is the identity element of GBar
    IdentityOfGBar := Identity(S[1][2]); 

    # the walk starts at the identity element of Gtilde
    WhereWeAre:= [ 0, IdentityOfGBar ];
    # walk through Gtilde, by using the edges of S that are indexed by HEdges
    for i in [1..Length(HEdges)] do
        WhereWeAre:= ProductSemiDirect( S[HEdges[i]], WhereWeAre, twist ); 
    od;
    # the voltage of the hamiltonian cycle is the Z component of the endpoint 
    # of the walk
    return WhereWeAre[1];
end;


# Determine whether there is a hamiltonian cycle such that the norm of its voltage
# has no prime divisors greater than 5.
SomeVoltageGeneratesCpxCq := function(HamCycsCoded, S_p, twistp, S_q, twistq)
    local foundgoodvoltage, H, pvolts, qvolts;
    
    foundgoodvoltage := false;                   
    for H in HamCycsCoded do
        pvolts := VoltageOfCodedHamCycle(H, S_p, twistp);
        qvolts := VoltageOfCodedHamCycle(H, S_q, twistq);
        
        if (pvolts <> 0) and (qvolts <> 0) and 
                (Maximum(Concatenation([1], 
                    PrimeDivisors(Lcm(Norm(pvolts), Norm(qvolts))))) 
                <= 5) 
        then
            return true;
        fi;
    od;

    # no good hamiltonian cycle was found
    return false;
end;


# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>

